Variational Approach to the Mathisson-Papapetrou-Dixon Equations of Motion for Extended Objects in General Relativity

The exact motion of a finite size object in curved spacetime is captured by the Mathisson-Papapetrou-Dixon equations. They associate a unique worldline, momentum, and spin to that object and determine the evolution of such in terms of its fully independent multipole moments. We provide a thorough review of this theory and show how to build it directly via a manifestly gauge invariant variational principle well-suited for effective descriptions of relativistic compact objects. We discuss conditions under which the covariant spin supplementary condition can be enforced and identify the natural basis of curvature tensors conjugate to the object's multipole moments.

==> anc/TensorExtensions.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Metric Extensions*)


(*
================================================================
Variational Approach to the Mathisson-Papapetrou-Dixon
Equations of Motion for Extended Objects in General Relativity
================================================================
Authors:
Trevor A. Scheopner and Felix A. Lichtner
================================================================

*)


(* ::Chapter:: *)
(*Setup:*)


ClearAll["Global`*"]


(* ::Subsection:: *)
(*xTensor and SymManipulator initialization*)


(* Load the xTensor and SymManipulator packages *)
Needs["xAct`xTensor`"]
Needs["xAct`SymManipulator`"]
$DefInfoQ = False;
$UndefInfoQ = False;


(* Define a 4-dimensional manifold with appropriate indices *)
IndicesST = {\[Alpha], \[Beta], \[Gamma], \[Zeta], \[Eta], \[Theta], \[Iota], \[Kappa], \[Lambda], \[Mu], \[Nu], \[Xi], \[Omicron], \[Rho], \[Sigma], \[Tau], \[Upsilon], \[Phi], \[Chi], \[Psi], \[Omega],
			 \[CapitalAlpha], \[CapitalBeta], \[CapitalGamma], \[CapitalXi], \[CapitalEta], \[CapitalIota], \[CapitalKappa], \[CapitalLambda], \[CapitalMu], \[CapitalNu], \[CapitalZeta], \[CapitalOmicron], \[CapitalRho], \[CapitalPi], \[CapitalSigma], \[CapitalTau], \[CapitalUpsilon], \[CapitalPhi], \[CapitalChi], \[CapitalPsi],
			 \[Mu]1, \[Mu]2,\[Mu]3, \[Mu]4, \[Mu]5,\[Mu]6, \[Mu]7, \[Mu]8,\[Mu]9};

DefManifold[ST, 4, IndicesST]; (* name, dimension, indices *)

DefMetric[-1, g[-\[Alpha],-\[Beta]], CD, FlatMetric->False]; (* signature, name, covariant derivative, is it flat? *)


(* ::Subsection:: *)
(*Tools*)


(* Custom simplification commands *)
Simp[a_] := Simplification[ScreenDollarIndices[a]];
Simpg[a_] := Simp[ContractMetric[a, AllowUpperDerivatives->True]];


(* Return a subsequence from index i_ to j_ of a sequence seq__ *)
seqSlice[seq__, i_,j_]:=Table[{seq}[[k]],{k,i,j}]/.List->Sequence


(* Apply the covariant derivative for each index in b__ *)
MultiCD[b__][x0_] := Module[{expr=x0}, Do[expr = CD[{b}[[i]]][expr], {i,1,Length[{b}]}]; expr]


(* Simplify and symmetrize the expression expr_ in the list of indices a_ *)
SymSimp[expr_,a_] := ImposeSym[expr//ContractMetric, IndexList[a/.List->Sequence], 
						Symmetric[Table[i,{i,1,Length[a]}]]]//Simpg//Expand


(* DeWitt index shuffling operator *)
DeWittG[tens_Plus,m_,n_]:=DeWittG[#,m,n]&/@tens
DeWittG[a_?NumberQ tens_,m_,n_]:=a DeWittG[tens,m,n]
DeWittG[tens1_ tens2_, m_,n_]:=DeWittG[tens1,m,n]tens2 + tens1 DeWittG[tens2,m,n]
DeWittG[func_?ScalarFunctionQ, m_, n_]:=0
DeWittG[tens_,m_,n_]:=Sum[
			g[IndicesOf[Up][tens][[k]],n](tens/.IndicesOf[Up][tens][[k]]->m)
		,{k,1,Length[IndicesOf[Up][tens]]}
	] - Sum[
			g[IndicesOf[Down][tens][[k]],n](tens/.IndicesOf[Down][tens][[k]]->m)
		,{k,1,Length[IndicesOf[Down][tens]]}]


(* ::Subsection:: *)
(*Recursion Relations*)


(* Metric extension recursion relation *)
gExt[a__, r_,s_]:=Module[{\[Lambda]},
	g[r,-\[Lambda]]\[ScriptCapitalN][\[Lambda], s, a] +g[s,-\[Lambda]]\[ScriptCapitalN][\[Lambda], r, a]
	+ Sum[
		Binomial[Length[{a}]-1, k] gExt[seqSlice[a, 1, k], r, -\[Lambda]]\[ScriptCapitalN][\[Lambda], s, seqSlice[a, k+1, Length[{a}]]],
	{k, 2, Length[{a}]-2}]
	+ Sum[
		Binomial[Length[{a}]-1, k] gExt[seqSlice[a, 1, k], s, -\[Lambda]]\[ScriptCapitalN][\[Lambda], r, seqSlice[a, k+1, Length[{a}]]],
	{k, 2, Length[{a}]-2}]
]


(* Riemann tensor extension recursion relation *)
EDRiem[a__][b__][l_,r_]:=Module[{\[Nu]},
	EDRiem[seqSlice[a,1,Length[{a}]-1]][{a}[[-1]],b][l,r]
	- Sum[
		Binomial[Length[{a}]-1,k] \[ScriptCapitalN][l,-\[Nu],seqSlice[a,1,k],{a}[[-1]]]EDRiem[seqSlice[a,k+1,Length[{a}]-1]][b][\[Nu],r], 
	{k,1,Length[{a}]-1}]
	+ Sum[
		Binomial[Length[{a}]-1,k]\[ScriptCapitalN][\[Nu],r,seqSlice[a,1,k],{a}[[-1]]]EDRiem[seqSlice[a,k+1,Length[{a}]-1]][b][l,-\[Nu]],
	{k,1,Length[{a}]-1}]
]


(* Normal tensor recursion relation *)
\[ScriptCapitalN][l_,r_,m__]:=(Length[{m}]-1)/(Length[{m}]+1) (
	EDRiem[seqSlice[m,1,Length[{m}]-2]][{m}[[-2]],{m}[[-1]]][l,r]
	- Module[{\[Alpha]},
		Sum[
			Binomial[Length[{m}]-2,k]\[ScriptCapitalN][l,-\[Alpha],seqSlice[m,1,k+1]]\[ScriptCapitalN][\[Alpha],r,seqSlice[m,r,k+2,Length[{m}]]],
		{k,1,Length[{m}]-3}]
	]
)


(* Recursion relation for tensor extensions of general tensors *)
TENoSym[][0]:=0
TENoSym[a__][0]:=0
TENoSym[a__][tens_Plus]:=TENoSym[a]/@tens
TENoSym[a__][n_?NumberQ tens_]:=n TENoSym[a][tens]
TENoSym[a__][-tens_]:=-TENoSym[a][tens]
TENoSym[][tens_]:=tens
TENoSym[a_][tens_]:=CD[a][tens]

TENoSym[a__][tens1_ tens2_]:=Sum[
		Binomial[Length[{a}],k]TENoSym[seqSlice[a,1,k]][tens1]TENoSym[seqSlice[a,k+1,Length[{a}]]][tens2]
	,{k,0,Length[{a}]}
]

TENoSym[a__][tens_]:=Module[{\[Alpha],\[Beta]},
	TENoSym[seqSlice[a,1,Length[{a}]-1]][CD[{a}[[-1]]][tens]]
	-Sum[
		Binomial[Length[{a}]-1,k] \[ScriptCapitalN][\[Alpha],-\[Beta],seqSlice[a,1,k+1]]
		TENoSym[seqSlice[a,k+2,Length[{a}]]][DeWittG[tens,\[Beta],-\[Alpha]]]
	,{k,1,Length[{a}]-1}]
]

TE[a__][tens_]:=SymSimp[TENoSym[a][tens],{a}]
TE[a__][scal_?ScalarFunctionQ]:=TE[seqSlice[a,1,Length[{a}]-1]][CD[{a}[[-1]]][scal]]


MultiRiem[m_,n_,r_,s_]:=-2 ImposeSymmetry[ImposeSymmetry[gExt[m,r,n,s]
	,IndexList[m,n],Antisymmetric[{1,2}]]
	,IndexList[r,s],Antisymmetric[{1,2}]]
MultiRiem[a__,m_,n_,r_,s_]:= -2 ImposeSymmetry[ImposeSymmetry[gExt[a,m,r,n,s]
	,IndexList[m,n],Antisymmetric[{1,2}]]
	,IndexList[r,s],Antisymmetric[{1,2}]]
	
MultiRiem2[a__,m_,n_,r_,s_]:=-1/4 SymSimp[gExtNoSym[a,m,r,n,s]-gExtNoSym[a,n,r,m,s]-gExtNoSym[a,m,s,n,r]+gExtNoSym[a,n,s,m,r]//Simpg,{a,m,r}]


(* ::Subsection:: *)
(*Edge Cases*)


(* Metric extension edge cases *)
gExt[m_,r_,s_]:=0
gExt[m1_,m2_,r_,s_]:=1/3 Module[{\[Lambda]}, g[r,-\[Lambda]]RiemannCD[\[Lambda], m1, m2, s] +g[s,-\[Lambda]]RiemannCD[\[Lambda], m1, m2, r]]


(* Riemann tensor extension edge cases *)
EDRiem[][m1_,m2_][l_,r_]:=RiemannCD[l,m1,m2,r]
EDRiem[][b__,m1_,m2_][l_,r_]:=MultiCD[b][RiemannCD[l,m1,m2,r]]
EDRiem[][b_,m1_,m2_][l_,r_]:=CD[b][RiemannCD[l,m1,m2,r]]
EDRiem[m3_][b__,m1_,m2_][l_,r_]:=CD[m3][MultiCD[b][RiemannCD[l,m1,m2,r]]]
EDRiem[m3_][m1_,m2_][l_,r_]:=CD[m3][RiemannCD[l,m1,m2,r]]


(* Normal tensor edge cases *)
\[ScriptCapitalN][l_,r_,m1_]:=0
\[ScriptCapitalN][l_,r_,m1_,m2_]:=1/6 RiemannCD[l,m1, m2,r]+1/6 RiemannCD[l,m2, m1,r]


(* ::Subsection:: *)
(*Precomputed Results*)


gExt[m1_,m2_,m3_,r_,s_]:=CD[m1][RiemannCD[r, m2, m3, s]]
gExt[m1_,m2_,m3_,m4_,r_,s_]:=Module[{\[Alpha]},(16*RiemannCD[r, m1, m2, \[Alpha]]*RiemannCD[s, m3, m4, -\[Alpha]])/15 + 
 (6*CD[m1][CD[m2][RiemannCD[r, m3, m4, s]]])/5]
gExt[m1_,m2_,m3_,m4_,m5_,r_,s_]:=Module[{\[Alpha]},(4*CD[m1][CD[m2][CD[m3][RiemannCD[r, m4, m5, s]]]])/3 + 
 (8*RiemannCD[s, m1, m2, \[Alpha]]*CD[m3][RiemannCD[r, m4, m5, -\[Alpha]]])/3 + 
 (8*RiemannCD[r, m1, m2, \[Alpha]]*CD[m3][RiemannCD[s, m4, m5, -\[Alpha]]])/3]
gExt[m1_,m2_,m3_,m4_,m5_,m6_,r_,s_]:=
  Module[{\[Alpha],\[CapitalAlpha]},(8*RiemannCD[-\[Alpha], m5, m6, -\[CapitalAlpha]]*RiemannCD[r, m1, m2, \[Alpha]]*RiemannCD[s, m3, m4, \[CapitalAlpha]])/7 + 
 (8*RiemannCD[-\[CapitalAlpha], m5, m6, -\[Alpha]]*RiemannCD[r, m1, m2, \[Alpha]]*RiemannCD[s, m3, m4, \[CapitalAlpha]])/7 + 
 (10*CD[m1][CD[m2][CD[m3][CD[m4][RiemannCD[r, m5, m6, s]]]]])/7 + 
 (34*RiemannCD[s, m1, m2, \[Alpha]]*CD[m3][CD[m4][RiemannCD[r, m5, m6, -\[Alpha]]]])/7 + 
 (34*RiemannCD[r, m1, m2, \[Alpha]]*CD[m3][CD[m4][RiemannCD[s, m5, m6, -\[Alpha]]]])/7 + 
 (55*CD[m1][RiemannCD[r, m2, m3, \[Alpha]]]*CD[m4][RiemannCD[s, m5, m6, -\[Alpha]]])/7]
gExt[m1_,m2_,m3_,m4_,m5_,m6_,m7_,r_,s_]:=
 Module[{\[Alpha],\[CapitalAlpha]},(3*CD[m1][CD[m2][CD[m3][CD[m4][CD[m5][RiemannCD[r, m6, m7, s]]]]]])/2 + 
 (23*RiemannCD[s, m1, m2, \[Alpha]]*CD[m3][CD[m4][CD[m5][RiemannCD[r, m6, m7, -\[Alpha]]]]])/3 + 
 (23*RiemannCD[r, m1, m2, \[Alpha]]*CD[m3][CD[m4][CD[m5][RiemannCD[s, m6, m7, -\[Alpha]]]]])/3 + 
 (33*CD[m1][RiemannCD[s, m2, m3, \[Alpha]]]*CD[m4][CD[m5][RiemannCD[r, m6, m7, -\[Alpha]]]])/2 + 
 (33*CD[m1][RiemannCD[r, m2, m3, \[Alpha]]]*CD[m4][CD[m5][RiemannCD[s, m6, m7, -\[Alpha]]]])/2 + 
 (31*RiemannCD[r, m1, m2, \[Alpha]]*RiemannCD[s, m3, m4, \[CapitalAlpha]]*CD[m5][RiemannCD[-\[Alpha], m6, m7, -\[CapitalAlpha]]])/6 + 
 (31*RiemannCD[r, m1, m2, \[Alpha]]*RiemannCD[s, m3, m4, \[CapitalAlpha]]*CD[m5][RiemannCD[-\[CapitalAlpha], m6, m7, -\[Alpha]]])/6 + 
 (RiemannCD[-\[Alpha], m3, m4, \[CapitalAlpha]]*RiemannCD[s, m1, m2, \[Alpha]]*CD[m5][RiemannCD[r, m6, m7, -\[CapitalAlpha]]])/4 + 
 (79*RiemannCD[\[CapitalAlpha], m3, m4, -\[Alpha]]*RiemannCD[s, m1, m2, \[Alpha]]*CD[m5][RiemannCD[r, m6, m7, -\[CapitalAlpha]]])/12 + 
 (RiemannCD[-\[Alpha], m3, m4, \[CapitalAlpha]]*RiemannCD[r, m1, m2, \[Alpha]]*CD[m5][RiemannCD[s, m6, m7, -\[CapitalAlpha]]])/4 + 
 (79*RiemannCD[\[CapitalAlpha], m3, m4, -\[Alpha]]*RiemannCD[r, m1, m2, \[Alpha]]*CD[m5][RiemannCD[s, m6, m7, -\[CapitalAlpha]]])/12]


\[ScriptCapitalN][l_,r_,m1_,m2_,m3_]:=CD[m1][RiemannCD[l, m2, m3, r]]/2
\[ScriptCapitalN][l_,r_,m1_,m2_,m3_,m4_]:=Module[{\[Alpha]},(-2*RiemannCD[l, m1, m2, \[Alpha]]*RiemannCD[r, m3, m4, -\[Alpha]])/15 + 
 (3*CD[m1][CD[m2][RiemannCD[l, m3, m4, r]]])/5]
\[ScriptCapitalN][l_,r_,m1_,m2_,m3_,m4_,m5_]:=Module[{\[Alpha]},(2*CD[m1][CD[m2][CD[m3][RiemannCD[l, m4, m5, r]]]])/3 - 
 (2*RiemannCD[l, m1, m2, \[Alpha]]*CD[m3][RiemannCD[r, m4, m5, -\[Alpha]]])/3]
\[ScriptCapitalN][l_,r_,m1_,m2_,m3_,m4_,m5_,m6_]:=
  Module[{\[Alpha],\[CapitalAlpha]},(2*RiemannCD[-\[Alpha], m5, m6, -\[CapitalAlpha]]*RiemannCD[l, m1, m2, \[Alpha]]*RiemannCD[r, m3, m4, \[CapitalAlpha]])/63 + 
 (2*RiemannCD[-\[CapitalAlpha], m5, m6, -\[Alpha]]*RiemannCD[l, m1, m2, \[Alpha]]*RiemannCD[r, m3, m4, \[CapitalAlpha]])/9 + 
 (5*CD[m1][CD[m2][CD[m3][CD[m4][RiemannCD[l, m5, m6, r]]]]])/7 + 
 (3*RiemannCD[r, m1, m2, \[Alpha]]*CD[m3][CD[m4][RiemannCD[l, m5, m6, -\[Alpha]]]])/7 - 
 (11*RiemannCD[l, m1, m2, \[Alpha]]*CD[m3][CD[m4][RiemannCD[r, m5, m6, -\[Alpha]]]])/7 - 
 (15*CD[m1][RiemannCD[l, m2, m3, \[Alpha]]]*CD[m4][RiemannCD[r, m5, m6, -\[Alpha]]])/14]
\[ScriptCapitalN][l_,r_,m1_,m2_,m3_,m4_,m5_,m6_,m7_]:= 
Module[{\[Alpha],\[CapitalAlpha]},(3*CD[m1][CD[m2][CD[m3][CD[m4][CD[m5][RiemannCD[l, m6, m7, r]]]]]])/4 + 
 (7*RiemannCD[r, m1, m2, \[Alpha]]*CD[m3][CD[m4][CD[m5][RiemannCD[l, m6, m7, -\[Alpha]]]]])/6 - 
 (17*RiemannCD[l, m1, m2, \[Alpha]]*CD[m3][CD[m4][CD[m5][RiemannCD[r, m6, m7, -\[Alpha]]]]])/6 - 
 (3*CD[m1][RiemannCD[r, m2, m3, \[Alpha]]]*CD[m4][CD[m5][RiemannCD[l, m6, m7, -\[Alpha]]]])/4 - 
 (15*CD[m1][RiemannCD[l, m2, m3, \[Alpha]]]*CD[m4][CD[m5][RiemannCD[r, m6, m7, -\[Alpha]]]])/4 - 
 RiemannCD[l, m1, m2, \[Alpha]]*RiemannCD[r, m3, m4, \[CapitalAlpha]]*CD[m5][RiemannCD[-\[Alpha], m6, m7, -\[CapitalAlpha]]] + 
 (5*RiemannCD[l, m1, m2, \[Alpha]]*RiemannCD[r, m3, m4, \[CapitalAlpha]]*CD[m5][RiemannCD[-\[CapitalAlpha], m6, m7, -\[Alpha]]])/6 + 
 (RiemannCD[-\[Alpha], m3, m4, \[CapitalAlpha]]*RiemannCD[r, m1, m2, \[Alpha]]*CD[m5][RiemannCD[l, m6, m7, -\[CapitalAlpha]]])/2 + 
 (RiemannCD[\[CapitalAlpha], m3, m4, -\[Alpha]]*RiemannCD[r, m1, m2, \[Alpha]]*CD[m5][RiemannCD[l, m6, m7, -\[CapitalAlpha]]])/4 + 
 (13*RiemannCD[-\[Alpha], m3, m4, \[CapitalAlpha]]*RiemannCD[l, m1, m2, \[Alpha]]*CD[m5][RiemannCD[r, m6, m7, -\[CapitalAlpha]]])/12 + 
 RiemannCD[\[CapitalAlpha], m3, m4, -\[Alpha]]*RiemannCD[l, m1, m2, \[Alpha]]*CD[m5][RiemannCD[r, m6, m7, -\[CapitalAlpha]]]]


EDRiem[m3_][m1_,m2_][l_,r_]:=CD[m1][RiemannCD[l, m2, m3, r]]
EDRiem[m3_,m4_][m1_,m2_][l_,r_]:=CD[m1][CD[m2][RiemannCD[l, m3, m4, r]]]
EDRiem[m3_,m4_,m5_][m1_,m2_][l_,r_]:=Module[{\[Alpha]},CD[m1][CD[m2][CD[m3][RiemannCD[l, m4, m5, r]]]] + 
 (RiemannCD[r, m1, m2, \[Alpha]]*CD[m3][RiemannCD[l, m4, m5, -\[Alpha]]])/2 - 
 (RiemannCD[l, m1, m2, \[Alpha]]*CD[m3][RiemannCD[r, m4, m5, -\[Alpha]]])/2]
EDRiem[m3_,m4_,m5_,m6_][m1_,m2_][l_,r_]:=
  Module[{\[Alpha],\[CapitalAlpha]},(-2*RiemannCD[-\[Alpha], m5, m6, -\[CapitalAlpha]]*RiemannCD[l, m1, m2, \[Alpha]]*RiemannCD[r, m3, m4, \[CapitalAlpha]])/15 + 
 (2*RiemannCD[-\[CapitalAlpha], m5, m6, -\[Alpha]]*RiemannCD[l, m1, m2, \[Alpha]]*RiemannCD[r, m3, m4, \[CapitalAlpha]])/15 + 
  CD[m1][CD[m2][CD[m3][CD[m4][RiemannCD[l, m5, m6, r]]]]] + 
 (7*RiemannCD[r, m1, m2, \[Alpha]]*CD[m3][CD[m4][RiemannCD[l, m5, m6, -\[Alpha]]]])/5 - 
 (7*RiemannCD[l, m1, m2, \[Alpha]]*CD[m3][CD[m4][RiemannCD[r, m5, m6, -\[Alpha]]]])/5]
EDRiem[m3_,m4_,m5_,m6_,m7_][m1_,m2_][l_,r_]:=
 Module[{\[Alpha],\[CapitalAlpha]},CD[m1][CD[m2][CD[m3][CD[m4][CD[m5][RiemannCD[l, m6, m7, r]]]]]] + 
 (8*RiemannCD[r, m1, m2, \[Alpha]]*CD[m3][CD[m4][CD[m5][RiemannCD[l, m6, m7, -\[Alpha]]]]])/3 - 
 (8*RiemannCD[l, m1, m2, \[Alpha]]*CD[m3][CD[m4][CD[m5][RiemannCD[r, m6, m7, -\[Alpha]]]]])/3 + 
 2*CD[m1][RiemannCD[r, m2, m3, \[Alpha]]]*CD[m4][CD[m5][RiemannCD[l, m6, m7, -\[Alpha]]]] - 
 2*CD[m1][RiemannCD[l, m2, m3, \[Alpha]]]*CD[m4][CD[m5][RiemannCD[r, m6, m7, -\[Alpha]]]] - 
 (4*RiemannCD[l, m1, m2, \[Alpha]]*RiemannCD[r, m3, m4, \[CapitalAlpha]]*CD[m5][RiemannCD[-\[Alpha], m6, m7, -\[CapitalAlpha]]])/3 + 
 (2*RiemannCD[-\[Alpha], m3, m4, \[CapitalAlpha]]*RiemannCD[r, m1, m2, \[Alpha]]*CD[m5][RiemannCD[l, m6, m7, -\[CapitalAlpha]]])/3 - 
 (RiemannCD[\[CapitalAlpha], m3, m4, -\[Alpha]]*RiemannCD[r, m1, m2, \[Alpha]]*CD[m5][RiemannCD[l, m6, m7, -\[CapitalAlpha]]])/3 + 
 (RiemannCD[-\[Alpha], m3, m4, \[CapitalAlpha]]*RiemannCD[l, m1, m2, \[Alpha]]*CD[m5][RiemannCD[r, m6, m7, -\[CapitalAlpha]]])/3 + 
 (2*RiemannCD[\[CapitalAlpha], m3, m4, -\[Alpha]]*RiemannCD[l, m1, m2, \[Alpha]]*CD[m5][RiemannCD[r, m6, m7, -\[CapitalAlpha]]])/3]

